threaTrace: Detecting and Tracing Host-based Threats in Node Level Through Provenance Graph Learning

Host-based threats such as Program Attack, Malware Implantation, and Advanced Persistent Threats (APT), are commonly adopted by modern attackers. Recent studies propose leveraging the rich contextual information in data provenance to detect threats in a host. Data provenance is a directed acyclic graph constructed from system audit data. Nodes in a provenance graph represent system entities (e.g., $processes$ and $files$) and edges represent system calls in the direction of information flow. However, previous studies, which extract features of the whole provenance graph, are not sensitive to the small number of threat-related entities and thus result in low performance when hunting stealthy threats. We present threaTrace, an anomaly-based detector that detects host-based threats at system entity level without prior knowledge of attack patterns. We tailor GraphSAGE, an inductive graph neural network, to learn every benign entity's role in a provenance graph. threaTrace is a real-time system, which is scalable of monitoring a long-term running host and capable of detecting host-based intrusion in their early phase. We evaluate threaTrace on three public datasets. The results show that threaTrace outperforms three state-of-the-art host intrusion detection systems.

==> figures/draw/count.py <==
import sys

tn = float(sys.argv[1])
fp = 25-tn
tp = float(sys.argv[2])
fn = 25-tp
p = tp/(tp+fp)
r = tp/(tp+fn)
a = (tp+tn)/50
f = 2*p*r/(p+r)
fpr = fp/25
print(p,r,a,f,fpr)

==> figures/draw/evasion.py <==
import matplotlib.pyplot as plt
import numpy as np

if __name__ == '__main__' :
	#plt.rcParams['figure.figsize'] = (12.0, 2.0)
	labels = ['with training data', 'with model']
	ax = plt.figure('evasion')
	plt.rc('text', usetex=True)
	plt.gca().set_yticks([0.0,0.05,0.1,0.15,0.2,0.25])
	plt.gca().set_ylim(bottom=0.0, top =0.25)
	plt.gca().spines['top'].set_linewidth(2)
	plt.gca().spines['right'].set_linewidth(2)
	plt.gca().spines['bottom'].set_linewidth(2)
	plt.gca().spines['left'].set_linewidth(2)
	plt.xticks(fontsize=30)
	plt.yticks(fontsize=30)
	#plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\delta_a', fontsize=30)
	plt.ylabel('FNR', fontsize=30)
	name = [r'$0$',r'$0.5$',r'$1$',r'$1.5$',r'$2$',r'$2.5$',r'$3$',r'$3.5$',r'$4$']
	x = np.arange(len(name))
	y1 = [0.04,0.045,0.036,0.034,0.041,0.042,0.039,0.044,0.042]
	y2 = [0.04,0.044,0.039,0.042,0.046,0.058,0.055,0.061,0.063]

	ln1, = plt.plot(name, y1, label = 'with training data', color='green', linestyle='-', marker="o", markersize=8)
	ln2, = plt.plot(name, y2, label = 'with model', color='red', linestyle='-', marker="x", markersize=8)


	#ax.tight_layout(h_pad=-1)
	legend = ax.legend(loc = 'best', fontsize=26)
	frame = legend.get_frame() 
	frame.set_alpha(1) 
	frame.set_facecolor('white')
	plt.show()


==> figures/draw/miss.py <==
f = open('result.txt', 'r')
results = []
for line in f:
	temp = line.strip('\n').split('\t')
	temp = [float(i) for i in temp]
	results.append(temp)

f.close()

# tp tn fp fn pre rec f acc fpr fnr
import matplotlib.pyplot as plt

import matplotlib.ticker as ticker 
import numpy as np

if __name__ == '__main__' :
	#plt.rcParams['figure.figsize'] = (12.0, 2.0)
	labels = ['Precision', 'Recall', 'FPR', 'FNR']
	ax = plt.figure('poison')
	plt.rc('text', usetex=True)
####################################################################################################
# 1
	subplut1 = plt.subplot(271)
	subplut1.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut1.set_ylim(bottom=0.0)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(a1) $\\delta_{test} (\\delta_{train} = 0)$}', fontsize=12)
	plt.ylabel('rate', fontsize=20)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i][4])
		y2.append(results[i][5])
		y3.append(results[i][8])
		y4.append(results[i][9])

	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)

####################################################################################################
# 2
	subplut2 = plt.subplot(272)
	subplut2.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut2.set_ylim(bottom=0.0)
	func = lambda x, pos: "" if x < 1.1 else x
	plt.gca().yaxis.set_major_formatter(ticker.FuncFormatter(func))
	plt.tick_params(left = False)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(a2) $\\delta_{test} (\\delta_{train} = 0.025)$}', fontsize=12)
	plt.ylabel('', fontsize=20)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i+7*1][4])
		y2.append(results[i+7*1][5])
		y3.append(results[i+7*1][8])
		y4.append(results[i+7*1][9])
	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)
	
	
####################################################################################################
# 3
	subplut3 = plt.subplot(273)
	subplut3.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut3.set_ylim(bottom=0.0)
	func = lambda x, pos: "" if x < 1.1 else x
	plt.gca().yaxis.set_major_formatter(ticker.FuncFormatter(func))
	plt.tick_params(left = False)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(a3) $\\delta_{test} (\\delta_{train} = 0.05)$}', fontsize=12)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i+7*2][4])
		y2.append(results[i+7*2][5])
		y3.append(results[i+7*2][8])
		y4.append(results[i+7*2][9])
	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)
	
####################################################################################################
# 4
	subplut4 = plt.subplot(274)
	subplut4.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut4.set_ylim(bottom=0.0)
	func = lambda x, pos: "" if x < 1.1 else x
	plt.gca().yaxis.set_major_formatter(ticker.FuncFormatter(func))
	plt.tick_params(left = False)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(a4) $\\delta_{test} (\\delta_{train} = 0.075)$}', fontsize=12)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i+7*3][4])
		y2.append(results[i+7*3][5])
		y3.append(results[i+7*3][8])
		y4.append(results[i+7*3][9])
	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)
	
####################################################################################################
# 5
	subplut5 = plt.subplot(275)
	subplut5.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut5.set_ylim(bottom=0.0)
	func = lambda x, pos: "" if x < 1.1 else x
	plt.gca().yaxis.set_major_formatter(ticker.FuncFormatter(func))
	plt.tick_params(left = False)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(a5) $\\delta_{test} (\\delta_{train} = 0.1)$}', fontsize=12)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i+7*4][4])
		y2.append(results[i+7*4][5])
		y3.append(results[i+7*4][8])
		y4.append(results[i+7*4][9])
	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)
	
####################################################################################################
# 6
	subplut6 = plt.subplot(276)
	subplut6.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut6.set_ylim(bottom=0.0)
	func = lambda x, pos: "" if x < 1.1 else x
	plt.gca().yaxis.set_major_formatter(ticker.FuncFormatter(func))
	plt.tick_params(left = False)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(a6) $\\delta_{test} (\\delta_{train} = 0.125)$}', fontsize=12)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i+7*5][4])
		y2.append(results[i+7*5][5])
		y3.append(results[i+7*5][8])
		y4.append(results[i+7*5][9])
	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)
	
####################################################################################################
# 7
	subplut7 = plt.subplot(277)
	subplut7.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut7.set_ylim(bottom=0.0)
	func = lambda x, pos: "" if x < 1.1 else x
	plt.gca().yaxis.set_major_formatter(ticker.FuncFormatter(func))
	plt.tick_params(left = False)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(a7) $\\delta_{test} (\\delta_{train} = 0.15)$}', fontsize=12)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i+7*6][4])
		y2.append(results[i+7*6][5])
		y3.append(results[i+7*6][8])
		y4.append(results[i+7*6][9])
	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)

####################################################################################################




####################################################################################################
# 8
	subplut1 = plt.subplot(278)
	subplut1.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut1.set_ylim(bottom=0.0)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(b1) $\\delta_{train} (\\delta_{test} = 0)$}', fontsize=12)
	plt.ylabel('rate', fontsize=20)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i*7][4])
		y2.append(results[i*7][5])
		y3.append(results[i*7][8])
		y4.append(results[i*7][9])

	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)

####################################################################################################
# 9
	subplut2 = plt.subplot(2,7,9)
	subplut2.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut2.set_ylim(bottom=0.0)
	func = lambda x, pos: "" if x < 1.1 else x
	plt.gca().yaxis.set_major_formatter(ticker.FuncFormatter(func))
	plt.tick_params(left = False)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(b2) $\\delta_{train} (\\delta_{test} = 0.025)$}', fontsize=12)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i*7+1][4])
		y2.append(results[i*7+1][5])
		y3.append(results[i*7+1][8])
		y4.append(results[i*7+1][9])
	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)
	
	
####################################################################################################
# 10
	subplut3 = plt.subplot(2,7,10)
	subplut3.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut3.set_ylim(bottom=0.0)
	func = lambda x, pos: "" if x < 1.1 else x
	plt.gca().yaxis.set_major_formatter(ticker.FuncFormatter(func))
	plt.tick_params(left = False)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(b3) $\\delta_{train} (\\delta_{test} = 0.05)$}', fontsize=12)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i*7+2][4])
		y2.append(results[i*7+2][5])
		y3.append(results[i*7+2][8])
		y4.append(results[i*7+2][9])
	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)
	
####################################################################################################
# 11
	subplut4 = plt.subplot(2,7,11)
	subplut4.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut4.set_ylim(bottom=0.0)
	func = lambda x, pos: "" if x < 1.1 else x
	plt.gca().yaxis.set_major_formatter(ticker.FuncFormatter(func))
	plt.tick_params(left = False)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(b4) $\\delta_{train} (\\delta_{test} = 0.075)$}', fontsize=12)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i*7+3][4])
		y2.append(results[i*7+3][5])
		y3.append(results[i*7+3][8])
		y4.append(results[i*7+3][9])
	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)
	
####################################################################################################
# 12
	subplut5 = plt.subplot(2,7,12)
	subplut5.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut5.set_ylim(bottom=0.0)
	func = lambda x, pos: "" if x < 1.1 else x
	plt.gca().yaxis.set_major_formatter(ticker.FuncFormatter(func))
	plt.tick_params(left = False)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(b5) $\\delta_{train} (\\delta_{test} = 0.1)$}', fontsize=12)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i*7+4][4])
		y2.append(results[i*7+4][5])
		y3.append(results[i*7+4][8])
		y4.append(results[i*7+4][9])
	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)
	
####################################################################################################
# 13
	subplut6 = plt.subplot(2,7,13)
	subplut6.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut6.set_ylim(bottom=0.0)
	func = lambda x, pos: "" if x < 1.1 else x
	plt.gca().yaxis.set_major_formatter(ticker.FuncFormatter(func))
	plt.tick_params(left = False)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(b6) $\\delta_{train} (\\delta_{test} = 0.125)$}', fontsize=12)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i*7+5][4])
		y2.append(results[i*7+5][5])
		y3.append(results[i*7+5][8])
		y4.append(results[i*7+5][9])
	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)
	
####################################################################################################
# 14
	subplut7 = plt.subplot(2,7,14)
	subplut7.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut7.set_ylim(bottom=0.0)
	func = lambda x, pos: "" if x < 1.1 else x
	plt.gca().yaxis.set_major_formatter(ticker.FuncFormatter(func))
	plt.tick_params(left = False)
	plt.xticks(fontsize=12, rotation=45)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(b7) $\\delta_{train} (\\delta_{test} = 0.15)$}', fontsize=12)
	name = [r'$0$',r'$0.025$',r'$0.05$',r'$0.075$',r'$0.1$',r'$0.125$',r'$0.15$']
	x = np.arange(len(name))
	y1 = []
	y2 = []
	y3 = []
	y4 = []
	for i in range(0, 7):
		y1.append(results[i*7+6][4])
		y2.append(results[i*7+6][5])
		y3.append(results[i*7+6][8])
		y4.append(results[i*7+6][9])
	ln1, = plt.plot(name, y1, label='Precision', color='green', linestyle='-', marker="o", markersize=3)
	ln2, = plt.plot(name, y2, label='Recall', color='orange', linestyle='-', marker="o", markersize=3)
	ln3, = plt.plot(name, y3, label='FPR', color='blue', linestyle='-', marker="o", markersize=3)
	ln4, = plt.plot(name, y4, label='FNR', color='red', linestyle='-', marker="o", markersize=3)

####################################################################################################


	ax.tight_layout(h_pad=-1)
	ax.legend(loc = (0.62,0), handles = [ln1, ln2, ln3, ln4], ncol = 4)
	plt.show()


==> figures/draw/overfit.py <==
import matplotlib.pyplot as plt
import numpy as np

if __name__ == '__main__' :
	#plt.rcParams['figure.figsize'] = (12.0, 2.0)
	labels = ['precision', 'recall', 'accuracy', 'F-score']
	ax = plt.figure('runtime')
	plt.rc('text', usetex=True)
####################################################################################################
# 1
	subplut1 = plt.subplot(121)
	subplut1.set_yticks([0.5,0.6,0.7,0.8,0.9,1.0])
	subplut1.set_ylim(bottom=0.6)
	plt.xticks(fontsize=16, rotation=45)
	plt.yticks(fontsize=18)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(a) training samples}', fontsize=22)
	plt.ylabel('accuracy', fontsize=22)
	name = [r'$10\%$',r'$20\%$',r'$30\%$',r'$40\%$',r'$50\%$',r'$60\%$',r'$70\%$',r'$80\%$',r'$90\%$',r'$100\%$']
	x = np.arange(len(name))
	y1 = [0.872,0.881,0.902,0.912,0.910,0.935,0.942,0.944,0.941,0.943]#,3166,955]
	y2 = [0.645,0.684,0.725,0.792,0.822,0.864,0.885,0.913,0.921,0.928]#,3166,955]


	ln1, = plt.plot(name, y1, label='Training set', color='green', linestyle='-', marker="o", markersize=8)
	ln2, = plt.plot(name, y2, label='Validation set', color='red', linestyle='-', marker="^", markersize=8)
	
####################################################################################################
# 2
	subplut2 = plt.subplot(122)
	subplut2.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut2.set_ylim(bottom=0.4)
	plt.xticks(fontsize=16, rotation=45)
	plt.yticks(fontsize=18)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('\\textbf{(b) training iterations}', fontsize=22, labelpad = 13.5)
	plt.ylabel('accuracy', fontsize=22)
	name = [r'$5 $',r'$10 $',r'$20 $',r'$30 $',r'$40 $',r'$50 $',r'$60 $',r'$70 $', r'$80 $', r'$90 $',r'$100   $']
	x = np.arange(len(name))
	y1 = [0.521, 0.752, 0.881, 0.921, 0.933, 0.941, 0.943, 0.946, 0.945, 0.947, 0.946]
	y2 = [0.418, 0.721, 0.845, 0.883, 0.912, 0.936, 0.928, 0.924, 0.921, 0.922, 0.921]#,3166,955]

	plt.plot(name, y1, label='Training set', color='green', linestyle='-', marker="o", markersize=8)
	plt.plot(name, y2, label='Validation set', color='red', linestyle='-', marker="^", markersize=8)
####################################################################################################

####################################################################################################

	ax.tight_layout(h_pad=-1)
	ax.legend(loc = (0.32,0), handles = [ln1,ln2], ncol = 2, fontsize = 18)
	plt.show()


==> figures/draw/parameter.py <==
import matplotlib.pyplot as plt
import numpy as np

if __name__ == '__main__' :
	plt.rcParams['figure.figsize'] = (8.0, 4.0)
	labels = ['precision', 'recall', 'accuracy', 'F-score', 'FPR']
	ax = plt.figure('parameter')
	plt.rc('text', usetex=True)
####################################################################################################
# 1
	subplut1 = plt.subplot(231)
	subplut1.set_yticks([0.25, 0.5, 0.75, 1.0])
	subplut1.set_ylim(bottom=0.0)		
	subplut1.spines['top'].set_linewidth(2)
	subplut1.spines['right'].set_linewidth(2)
	subplut1.spines['bottom'].set_linewidth(2)
	subplut1.spines['left'].set_linewidth(2)
	plt.xticks(fontsize=12)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-.')
	plt.xlabel('(a) $SS$', fontsize=12)
	name = [r'$50000$',r'$100000$',r'$\underline{200000}$',r'$500000$',r'$1000000$']
	x = np.arange(len(name))
	y1 = [0.9, 0.91, 0.91, 0.9, 0.9]
	y2 = [0.97, 0.96, 0.96, 0.96, 0.95]
	y3 = [0.93, 0.93, 0.93, 0.93, 0.92]
	y4 = [0.93, 0.93, 0.93, 0.93, 0.92]
	y5 = [0.11, 0.09, 0.1, 0.1, 0.11]
	#labels = ['precision', 'recall', 'accuracy', 'F-score']
	width = 0.15
	ln1 = plt.bar(x, y1,  width=width, label='Precision',color='darkorange')
	ln2 = plt.bar(x + width, y2, width=width, label='Recall', color='deepskyblue', tick_label=name)
	ln3 = plt.bar(x + 2 * width, y3, width=width, label='Accuracy', color='green')
	ln4 = plt.bar(x + 3 * width, y4, width=width, label='F-score', color='red')
	ln5 = plt.bar(x + 4 * width, y5, width=width, label='FPR', color='grey')
####################################################################################################
# 2
	subplut2 = plt.subplot(232)
	subplut2.set_yticks([0.25, 0.5, 0.75, 1.0])
	subplut2.set_ylim(bottom=0.0)	
	subplut2.spines['top'].set_linewidth(2)
	subplut2.spines['right'].set_linewidth(2)
	subplut2.spines['bottom'].set_linewidth(2)
	subplut2.spines['left'].set_linewidth(2)
	plt.xticks(fontsize=12)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-.')
	plt.xlabel('(b) $BS$', fontsize=12)
	name = [r'$1000$',r'$2500$',r'$\underline{5000}$',r'$7500$',r'$10000$']
	x = np.arange(len(name))
	y1 = [0.91, 0.9, 0.91, 0.89, 0.9]
	y2 = [0.96, 0.96, 0.96, 0.96, 0.96]
	y3 = [0.93, 0.93, 0.93, 0.93, 0.92]
	y4 = [0.94, 0.93, 0.93, 0.92, 0.93]
	y5 = [0.11, 0.09, 0.1, 0.1, 0.11]
	#labels = ['precision', 'recall', 'accuracy', 'F-score']
	width = 0.15
	plt.bar(x, y1,  width=width, label='label1',color='darkorange')
	plt.bar(x + width, y2, width=width, label='label2', color='deepskyblue', tick_label=name)
	plt.bar(x + 2 * width, y3, width=width, label='label3', color='green')
	plt.bar(x + 3 * width, y4, width=width, label='label4', color='red')
	plt.bar(x + 4 * width, y5, width=width, label='FPR', color='grey')
####################################################################################################
# 3
	subplut3 = plt.subplot(233)
	subplut3.set_yticks([0.25, 0.5, 0.75, 1.0])
	subplut3.set_ylim(bottom=0.0)	
	subplut3.spines['top'].set_linewidth(2)
	subplut3.spines['right'].set_linewidth(2)
	subplut3.spines['bottom'].set_linewidth(2)
	subplut3.spines['left'].set_linewidth(2)
	plt.xticks(fontsize=12)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-.')
	plt.xlabel('(c) $R$', fontsize=12)
	name = [r'$1.0$',r'$1.25$',r'$\underline{1.5}$',r'$1.75$',r'$2.0$',r'$2.25$',r'$2.5$']
	x = np.arange(len(name))
	y1 = [0.8, 0.87, 0.91, 0.94, 0.92, 0.86, 0.8]
	y2 = [0.78, 0.83, 0.96, 0.92, 0.91, 0.88, 0.82]
	y3 = [0.79, 0.85, 0.93, 0.93, 0.91, 0.87, 0.81]
	y4 = [0.79, 0.85, 0.93, 0.93, 0.91, 0.87, 0.81]
	y5 = [0.2, 0.12, 0.1, 0.06, 0.08, 0.14, 0.21]
	#labels = ['precision', 'recall', 'accuracy', 'F-score']
	width = 0.15
	plt.bar(x, y1,  width=width, label='label1',color='darkorange')
	plt.bar(x + width, y2, width=width, label='label2', color='deepskyblue', tick_label=name)
	plt.bar(x + 2 * width, y3, width=width, label='label3', color='green')
	plt.bar(x + 3 * width, y4, width=width, label='label4', color='red')
	plt.bar(x + 4 * width, y5, width=width, label='FPR', color='grey')
####################################################################################################

####################################################################################################
# 5
	subplut5 = plt.subplot(223)
	subplut5.set_yticks([0.25, 0.5, 0.75, 1.0])
	subplut5.set_ylim(bottom=0.0)	
	subplut5.spines['top'].set_linewidth(2)
	subplut5.spines['right'].set_linewidth(2)
	subplut5.spines['bottom'].set_linewidth(2)
	subplut5.spines['left'].set_linewidth(2)
	plt.xticks(fontsize=12)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-.')
	plt.xlabel('(d) $T$', fontsize=12)
	name = [r'$0$',r'$150$',r'$\underline{168}$',r'$300$',r'$600$']
	x = np.arange(len(name))
	y1 = [0.64,0.84,0.91,0.96,0.97]
	y2 = [0.99,0.97,0.96,0.88,0.87]
	y3 = [0.71,0.89,0.93,0.92,0.92]
	y4 = [0.78,0.9,0.93,0.92,0.92]
	y5 = [0.57,0.18,0.1,0.04,0.03]
	#labels = ['precision', 'recall', 'accuracy', 'F-score']
	width = 0.15
	plt.bar(x, y1,  width=width, label='label1',color='darkorange')
	plt.bar(x + width, y2, width=width, label='label2', color='deepskyblue', tick_label=name)
	plt.bar(x + 2 * width, y3, width=width, label='label3', color='green')
	plt.bar(x + 3 * width, y4, width=width, label='label4', color='red')
	plt.bar(x + 4 * width, y5, width=width, label='FPR', color='grey')
####################################################################################################
# 6
	subplut6 = plt.subplot(224)
	subplut6.set_yticks([0.25, 0.5, 0.75, 1.0])
	subplut6.set_ylim(bottom=0.0)	
	subplut6.spines['top'].set_linewidth(2)
	subplut6.spines['right'].set_linewidth(2)
	subplut6.spines['bottom'].set_linewidth(2)
	subplut6.spines['left'].set_linewidth(2)
	plt.xticks(fontsize=12)
	plt.yticks(fontsize=12)
	plt.grid(axis="y", linestyle='-.')
	plt.xlabel('(e) $\hat{T}$', fontsize=12)
	name = [r'$0$',r'$1$',r'$\underline{2}$',r'$3$',r'$4$']
	x = np.arange(len(name))
	y1 = [0.6,0.78,0.91,0.97,0.98]
	y2 = [0.99,0.98,0.96,0.62,0.43]
	y3 = [0.67,0.85,0.93,0.8,0.71]
	y4 = [0.75,0.87,0.93,0.76,0.6]
	y5 = [0.65,0.27,0.1,0.02,0.01]
	#labels = ['precision', 'recall', 'accuracy', 'F-score']
	width = 0.15
	plt.bar(x, y1,  width=width, label='label1',color='darkorange')
	plt.bar(x + width, y2, width=width, label='label2', color='deepskyblue', tick_label=name)
	plt.bar(x + 2 * width, y3, width=width, label='label3', color='green')
	plt.bar(x + 3 * width, y4, width=width, label='label4', color='red')
	plt.bar(x + 4 * width, y5, width=width, label='FPR', color='grey')
####################################################################################################
	ax.legend(loc = 'lower center', handles = [ln1,ln2,ln3,ln4,ln5], ncol = 5, fontsize=13)
	plt.show()


==> figures/draw/poison.py <==
import matplotlib.pyplot as plt
import numpy as np

if __name__ == '__main__' :
	#plt.rcParams['figure.figsize'] = (12.0, 2.0)
	labels = ['FNR', 'FNR (after filter)' ,'FPR (after filter)']
	ax = plt.figure('poison')
	plt.rc('text', usetex=True)
####################################################################################################
# 1
	subplut1 = plt.subplot(131)
	subplut1.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut1.set_ylim(bottom=0.0)
	plt.xticks(fontsize=11, rotation=45)
	plt.yticks(fontsize=15)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('poisoned proportion $\\sigma_a$', fontsize=16)
	plt.ylabel('FNR', fontsize=16)
	name = [r'$0\%$',r'$0.01\%$',r'$0.02\%$',r'$0.03\%$',r'$0.04\%$',r'$0.05\%$',r'$0.06\%$',r'$0.07\%$',r'$0.08\%$',r'$0.09\%$',r'$0.1\%$']
	x = np.arange(len(name))
	y1 = [0.04,0.12,0.15,0.24,0.35,0.57,0.67,0.88,0.96,0.98, 0.99]
	y2 = [0.041,0.042,0.044,0.043,0.044,0.043,0.048,0.052,0.061,0.062, 0.065]
	y3 = [0.1,0.08,0.09,0.08,0.11,0.092,0.098,0.088,0.11,0.095, 0.089]

	ln1, = plt.plot(name, y1, label = 'FNR', color='green', linestyle='-', marker="o", markersize=8)
	ln2, = plt.plot(name, y2, label = 'FNR (after filter)', color='red', linestyle='-', marker="x", markersize=8)

	subplut2 = subplut1.twinx()
	subplut2.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut2.set_ylim(bottom=0.0)
	plt.yticks(fontsize=15)
	plt.ylabel('FPR', fontsize=16)
	ln3, = plt.plot(name, y3, label = 'FPR (after filter)', color='orange', linestyle='-', marker="*", markersize=8)

	'''	
####################################################################################################
# 2
	subplut2 = plt.subplot(132)
	subplut2.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut2.set_ylim(bottom=0.0)
	plt.xticks(fontsize=11, rotation=45)
	plt.yticks(fontsize=11)
	plt.grid(axis="y", linestyle='-.')
	plt.xlabel('(b) poisoned proportion $\\sigma_a$ (after filter)', fontsize=12)
	plt.ylabel('FNR', fontsize=12)
	name = [r'$0\%$',r'$0.01\%$',r'$0.02\%$',r'$0.03\%$',r'$0.04\%$',r'$0.05\%$',r'$0.06\%$',r'$0.07\%$',r'$0.08\%$',r'$0.09\%$',r'$0.1\%$']
	x = np.arange(len(name))
	y1 = [0.041,0.042,0.044,0.043,0.044,0.043,0.048,0.052,0.061,0.062, 0.065]

	plt.plot(name, y1, color='green', linestyle='-', marker="o", markersize=10)
	
####################################################################################################
# 3
	subplut3 = plt.subplot(133)
	subplut3.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut3.set_ylim(bottom=0.0)
	plt.xticks(fontsize=11, rotation=45)
	plt.yticks(fontsize=11)
	plt.grid(axis="y", linestyle='-.')
	plt.xlabel('(c) poisoned proportion $\\sigma_a$ (after filter)', fontsize=12)
	plt.ylabel('FPR', fontsize=12)
	name = [r'$0\%$',r'$0.01\%$',r'$0.02\%$',r'$0.03\%$',r'$0.04\%$',r'$0.05\%$',r'$0.06\%$',r'$0.07\%$',r'$0.08\%$',r'$0.09\%$',r'$0.1\%$']
	x = np.arange(len(name))
	y1 = [0.1,0.08,0.09,0.08,0.11,0.092,0.098,0.088,0.11,0.095, 0.089]

	plt.plot(name, y1, color='green', linestyle='-', marker="o", markersize=10)
	
####################################################################################################
	'''
	ax.tight_layout(h_pad=-1)
	ax.legend(loc = (0.12,0), handles = [ln1,ln2,ln3], ncol = 3, fontsize = 12)
	plt.show()


==> figures/draw/runtime.py <==
import matplotlib.pyplot as plt
import numpy as np

if __name__ == '__main__' :
	#plt.rcParams['figure.figsize'] = (12.0, 2.0)
	labels = ['precision', 'recall', 'accuracy', 'F-score']
	ax = plt.figure('runtime')
	plt.rc('text', usetex=True)
####################################################################################################
# 1
	subplut1 = plt.subplot(221)
	subplut1.set_yticks([0,5000,10000,15000,20000,25000])
	subplut1.set_ylim(bottom=0.)
	plt.xticks(fontsize=15, rotation=45)
	plt.yticks(fontsize=15)
	plt.grid(axis="y", linestyle='-')
	
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('$\\textbf{(a) BS}$', fontsize=16)
	plt.ylabel('Speed (\# of edges / second)', fontsize=16)
	name = [r'$1$',r'$2$',r'$10$',r'$100$',r'$500$',r'$1000$',r'$2000$',r'$\underline{5000}$',r'$10000$',r'$20000$']#,'U', 'G']
	x = np.arange(len(name))
	y1 = [1554,2754,7308,12051,12679,13210,14591,14962,14667,14622]#,3166,955]
	y2 = [2797,2797,2797,2797,2797,2797,2797,2797,2797,2797]#,3166,955]
	y3 = [1077,1077,1077,1077,1077,1077,1077,1077,1077,1077]#,3166,955]
	y4 = [4782,4782,4782,4782,4782,4782,4782,4782,4782,4782]
	error1=[155,274,622,860,945,833,944,1025,1015,995]#误差范围函数
	error2=[162,243,662,790,810,821,1057,1094,1087,1025]#误差范围函数

	error_range = [error1,error2]#下置信度和上置信度

	ln1 = plt.errorbar(name, y1, yerr=error_range, label='threaTrace (speed, memory usage)', fmt='o-',ecolor='hotpink',elinewidth=1,ms=5,mfc='wheat',mec='blue',capsize=5)	
	#ln1, = plt.plot(name, y1, label='apTrace (speed, memory usage)', color='blue', linestyle='-')
	ln2, = plt.plot(name, y2, label='Unicorn (speed, memory usage)', color='green', linestyle='-')
	ln3, = plt.plot(name, y3, label='Evaluation datasets (speed)', color='red', linestyle='-')
	ln6, = plt.plot(name, y4, label='ProvDetector (speed, memory usage)', color='orange', linestyle='-')
	
####################################################################################################
# 2
	subplut2 = plt.subplot(222)
	subplut2.set_yticks([0,5000,10000,15000,20000,25000])
	subplut2.set_ylim(bottom=0.)
	plt.xticks(fontsize=15, rotation=45)
	plt.yticks(fontsize=15)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('$\\textbf{(b) SS}$', fontsize=16)
	plt.ylabel('Speed (\# of edges / second)', fontsize=16)
	name = [r'$5000$',r'$10000$',r'$20000$',r'$50000$',r'$100000$',r'$\underline{200000}$',r'$500000$',r'$1000000$']
	x = np.arange(len(name))
	y1 = [1078, 1902, 3242, 6447, 9792, 14692, 21443, 23451]
	y2 = [3166,3166,3166,3166,3166,3166,3166,3166]#,3166,955]
	y3 = [1077,1077,1077,1077,1077,1077,1077,1077]#,3166,955]
	y4 = [4782,4782,4782,4782,4782,4782,4782,4782]
	#labels = ['precision', 'recall', 'accuracy', 'F-score']
	error1=[116,201,334,462,655,962,1232,1355]#误差范围函数
	error2=[132,214,366,512,602,916,1173,1314]#误差范围函数

	error_range = [error1,error2]#下置信度和上置信度

	plt.errorbar(name, y1, yerr=error_range, label='threaTrace (speed, memory usage)', fmt='o-',ecolor='hotpink',elinewidth=1,ms=5,mfc='wheat',mec='blue',capsize=5)	
	
	plt.plot(name, y2, label='Unicorn', color='green', linestyle='-')
	plt.plot(name, y3, label='Evaluation datasets', color='red', linestyle='-')
	plt.plot(name, y4, label='ProvDetector', color='orange', linestyle='-')
####################################################################################################
# 3
	subplut3 = plt.subplot(223)
	subplut3.yaxis.set_ticks([0,200,400,600,800,1000])
	subplut3.set_ylim(bottom=0.)
	plt.xticks(fontsize=15, rotation=45)
	plt.yticks(fontsize=15)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('$\\textbf{(c) BS}$', fontsize=16)
	plt.ylabel('Memory Usage (MB)', fontsize=16)
	name = [r'$1$',r'$2$',r'$10$',r'$100$',r'$500$',r'$1000$',r'$2000$',r'$\underline{5000}$',r'$10000$',r'$20000$']
	x = np.arange(len(name))
	y1 = [637.3, 677.12, 763.11, 862.81, 896.69, 785.58, 780.48, 788.97, 823.36, 843.9]
	y2 = [582, 582, 582, 582, 582, 582, 582, 582, 582, 582]
	y5 = [426, 426, 426, 426, 426, 426, 426, 426, 426, 426]
	#labels = ['precision', 'recall', 'accuracy', 'F-score']
	error1=[30,31,27,22,26,25,18,22,30,27]#误差范围函数
	error2=[36,26,23,19,30,23,25,18,24,31]#误差范围函数

	error_range = [error1,error2]#下置信度和上置信度

	plt.errorbar(name, y1, yerr=error_range, label='threaTrace', fmt='o-',ecolor='hotpink',elinewidth=1,ms=5,mfc='wheat',mec='blue',capsize=5)	
	plt.plot(name, y2, label='Unicorn', color='green', linestyle='-')
	plt.plot(name, y5, label='ProvDetector', color='orange', linestyle='-')

	subplut5 = subplut3.twinx()
	subplut5.set_yticks([0, 20, 40, 60])
	subplut5.set_ylim(bottom=0.)

	plt.ylabel('Average CPU utilization (\%)', fontsize=16)


	y3 = [14.94,25.02,45.1,41.03,40.31,41.2,40.91,36.24,32.69,28]
	y4 = [14.4, 14.4, 14.4, 14.4, 14.4, 14.4, 14.4, 14.4, 14.4, 14.4]
	y6 = [6.25, 6.25, 6.25, 6.25, 6.25, 6.25, 6.25, 6.25, 6.25, 6.25]
	error1=[1.21,2.13,3.8,3.62,3.26,3.16,2.68,2.41,2.03,1.82]#误差范围函数
	error2=[1.32,1.98,3.62,3.47,3.32,3.31,2.82,2.64,2.21,1.78]#误差范围函数

	error_range = [error1,error2]#下置信度和上置信度

	ln4 = plt.errorbar(name, y3, yerr=error_range, label='threaTrace (CPU utilization)', fmt='o--',ecolor='hotpink',elinewidth=1,ms=5,mfc='wheat',mec='blue',capsize=5)	
	ln5, = plt.plot(name, y4, label='Unicorn (CPU utilization)', color='green', linestyle='--')
	ln7, = plt.plot(name, y6, label='ProvDetector (CPU utilization)', color='orange', linestyle='--')
####################################################################################################
# 4
	subplut4 = plt.subplot(224)
	subplut4.yaxis.set_ticks([0,200,400,600,800,1000])
	subplut4.set_ylim(bottom=0.)
	plt.xticks(fontsize=15, rotation=45)
	plt.yticks(fontsize=15)
	plt.grid(axis="y", linestyle='-')
	plt.grid(axis="x", linestyle='-')
	plt.xlabel('$\\textbf{(d) SS}$', fontsize=16)
	plt.ylabel('Memory Usage (MB)', fontsize=16)
	name = [r'$5000$',r'$10000$',r'$20000$',r'$50000$',r'$100000$',r'$\underline{200000}$',r'$500000$',r'$1000000$']
	x = np.arange(len(name))

	y1 = [834.6,808.9,810,803.55,777.4,788.97,846.6,840]
	y2 = [582, 582, 582, 582, 582, 582, 582, 582]
	y5 = [426, 426, 426, 426, 426, 426, 426, 426]
	#labels = ['precision', 'recall', 'accuracy', 'F-score']

	error1=[22,28,15,30,31,22,20,16]
	error2=[28,12,26,21,34,20,23,12]

	error_range = [error1,error2]

	plt.errorbar(name, y1, yerr=error_range, label='threaTrace', fmt='o-',ecolor='hotpink',elinewidth=1,ms=5,mfc='wheat',mec='blue',capsize=5)	
	plt.plot(name, y2, label='Unicorn', color='green', linestyle='-')
	plt.plot(name, y5, label='ProvDetector', color='orange', linestyle='-')
	
	subplut6 = subplut4.twinx()
	subplut6.set_yticks([0, 20, 40, 60])
	subplut6.set_ylim(bottom=0.)
	
	plt.ylabel('Average CPU utilization (\%)', fontsize=16)
	y3 = [41.15,40.57,39.8,39.51,38.5,36.24,32.4,31.24]
	y4 = [14.4, 14.4, 14.4, 14.4, 14.4, 14.4, 14.4, 14.4]
	y6 = [6.25, 6.25, 6.25, 6.25, 6.25, 6.25, 6.25, 6.25]
	#labels = ['precision', 'recall', 'accuracy', 'F-score']

	error1=[3.62,3.46,3.88,3.62,3.55,3.12,2.93,1.61]
	error2=[3.02,3.66,3.13,3.54,3.66,3.24,2.12,1.52]

	error_range = [error1,error2]

	plt.errorbar(name, y3, yerr=error_range, label='threaTrace', fmt='o--',ecolor='hotpink',elinewidth=1,ms=5,mfc='wheat',mec='blue',capsize=5)	
	plt.plot(name, y4, label='Unicorn', color='green', linestyle='--')
	plt.plot(name, y6, label='ProvDetector (CPU utilization)', color='orange', linestyle='--')
####################################################################################################

	ax.tight_layout(h_pad=-1)
	ax.legend(loc = (0.08,0), handles = [ln1,ln4,ln2,ln5,ln3, ln6,ln7], ncol = 3, fontsize=12)
	plt.show()


==> figures/draw/temp.py <==
import matplotlib.pyplot as plt
import numpy as np

if __name__ == '__main__' :
	#plt.rcParams['figure.figsize'] = (12.0, 2.0)
	labels = ['precision', 'recall', 'accuracy', 'F-score']
	ax = plt.figure('runtime')
	plt.rc('text', usetex=True)
####################################################################################################
# 1
	subplut1 = plt.subplot(121)
	subplut1.set_yticks([0,5000,10000,15000,20000,25000])
	subplut1.set_ylim(bottom=0.)
	plt.xticks(fontsize=11)
	plt.yticks(fontsize=11)
	plt.grid(axis="y", linestyle='-.')
	plt.xlabel('(a) training samples', fontsize=12)
	plt.ylabel('accuracy', fontsize=12)
	name = [r'$10\%$',r'$2$',r'$10$',r'$100$',r'$500$',r'$1000$',r'$2000$',r'$\underline{5000}$',r'$10000$',r'$20000$']#,'U', 'G']

	#name = [r'$10%$',r'$20%$',r'$30%$',r'$40%$',r'$50%$',r'$60%$',r'$70%$',r'$80%$',r'$90%$',r'$100%$']
	x = np.arange(len(name))
	y2 = [3166,3166,3166,3166,3166,3166,3166,3166,3166,3166]#,3166,955]
	y3 = [1077,1077,1077,1077,1077,1077,1077,1077,1077,1077]#,3166,955]


	ln2, = plt.plot(name, y2, label='Unicorn (speed, memory usage)', color='green', linestyle='-')
	ln3, = plt.plot(name, y3, label='Evaluation datasets (speed)', color='red', linestyle='-')
	
####################################################################################################
# 2
	subplut2 = plt.subplot(122)
	subplut2.set_yticks([0,5000,10000,15000,20000,25000])
	subplut2.set_ylim(bottom=0.)
	plt.xticks(fontsize=11)
	plt.yticks(fontsize=11)
	plt.grid(axis="y", linestyle='-.')
	plt.xlabel('(a) training samples', fontsize=12)
	plt.ylabel('accuracy', fontsize=12)
	name = [r'$5$',r'$10$',r'$20$',r'$30$',r'$40$',r'$50$',r'$60$',r'$70$']
	x = np.arange(len(name))
	y2 = [3166,3166,3166,3166,3166,3166,3166,3166]#,3166,955]
	y3 = [1077,1077,1077,1077,1077,1077,1077,1077]#,3166,955]

	plt.plot(name, y2, label='Unicorn', color='green', linestyle='-')
	plt.plot(name, y3, label='Evaluation datasets', color='red', linestyle='-')

####################################################################################################

	ax.tight_layout(h_pad=-1)
	ax.legend(loc = (0.28,0), handles = [ln2, ln3], ncol = 3)
	plt.show()


==> figures/draw/train.py <==
import matplotlib.pyplot as plt
import numpy as np

if __name__ == '__main__' :
	labels = ['precision', 'recall', 'accuracy', 'F-score', 'FPR']
	ax = plt.figure('train')
	plt.rc('text', usetex=True)
####################################################################################################
# 1
	subplut1 = plt.subplot(121)
	subplut1.set_yticks([0,200,400,600,800])
	subplut1.set_ylim(bottom=0.)
	plt.xticks(fontsize=16)
	plt.yticks(fontsize=16)
	plt.grid(axis="y", linestyle='-.')
	plt.ylabel('Speed (\# of edges / second)', fontsize=18)
	name = [r'$\underline{Proposed}$',r'$Naive$']
	x = np.arange(len(name))
	y = [571,472]

	error1=[34,22]#误差范围函数
	error2=[21,26]#误差范围函数

	error_range = [error1,error2]#下置信度和上置信度
	width = 0.25
	#ln1 = plt.errorbar(name, y1, yerr=error_range, label='apTrace (speed, memory usage)', fmt='-',ecolor='hotpink',elinewidth=1,ms=5,mfc='wheat',mec='blue',capsize=3)	
	#ln1, = plt.plot(name, y1, label='apTrace (speed, memory usage)', color='blue', linestyle='-')
	error_attri = dict(elinewidth=3,ecolor="hotpink",capsize=6, ms=5, mfc='wheat')
	ln1 = plt.bar(name, y, width=width, yerr=error_range, error_kw=error_attri,label='Speed', color='blue')
	
	#plt.bar(x, y1,  width=width, label='label1',color='darkorange')
	#plt.bar(x + width, y2, width=width, label='label2', color='deepskyblue', tick_label=name)


####################################################################################################
# 3
	subplut3 = plt.subplot(122)
	subplut3.set_yticks([0.0,0.2,0.4,0.6,0.8,1.0])
	subplut3.set_ylim(bottom=0.0)
	plt.xticks(fontsize=16)
	plt.yticks(fontsize=16)
	plt.grid(axis="y", linestyle='-.')
	plt.ylabel('Rate', fontsize=18)
	name = [r'$\underline{Proposed}$',r'$Naive$']
	x = np.arange(len(name))
	y1 = [0.91, 0.90]
	y2 = [0.96, 0.95]
	y3 = [0.93, 0.92]
	y4 = [0.93, 0.92]
	y5 = [0.1, 0.11]
	#labels = ['precision', 'recall', 'accuracy', 'F-score']
	error1=[0.013,0.012]
	error2=[0.011,0.014]
	error_range = [error1,error2]

	error_attri = dict(elinewidth=3,ecolor="hotpink",capsize=6, ms=5, mfc='wheat')
	width = 0.15
	ln2 = plt.bar(x, y1,  width=width, yerr=error_range, error_kw=error_attri, label='Precision',color='darkorange')

	error1=[0.012,0.013]
	error2=[0.011,0.014]
	error_range = [error1,error2]
	ln3 = plt.bar(x+width, y2, width=width, yerr=error_range, error_kw=error_attri, label='Recall',color='deepskyblue', tick_label=name)
	
	error1=[0.013,0.011]
	error2=[0.011,0.014]
	error_range = [error1,error2]	
	ln4 = plt.bar(x+2*width, y3, width=width, yerr=error_range, error_kw=error_attri, label='Accuracy',color='green')
	
	error1=[0.013,0.013]
	error2=[0.011,0.014]
	error_range = [error1,error2]
	ln5 = plt.bar(x+3*width, y4, width=width, yerr=error_range, error_kw=error_attri, label='F-score',color='red')

	error1=[0.013,0.011]
	error2=[0.011,0.013]
	error_range = [error1,error2]
	ln6 = plt.bar(x+4*width, y5, width=width, yerr=error_range, error_kw=error_attri, label='FPR',color='yellow')

####################################################################################################

	ax.tight_layout(h_pad=-1)
	ax.legend(loc = 'lower center', handles = [ln1, ln2, ln3, ln4, ln5, ln6], ncol = 6, fontsize=18)
	plt.show()
